Latent Attention For If-Then Program Synthesis

Automatic translation from natural language descriptions into programs is a longstanding challenging problem. In this work, we consider a simple yet important sub-problem: translation from textual descriptions to If-Then programs. We devise a novel neural network architecture for this task which we train end-to-end. Specifically, we introduce Latent Attention, which computes multiplicative weights for the words in the description in a two-stage process with the goal of better leveraging the natural language structures that indicate the relevant parts for predicting program elements. Our architecture reduces the error rate by 28.57% compared to prior art. We also propose a one-shot learning scenario of If-Then program synthesis and simulate it with our existing dataset. We demonstrate a variation on the training procedure for this scenario that outperforms the original procedure, significantly closing the gap to the model trained with all data.

==> fig/paint_accs_c.py <==
import numpy as np
import matplotlib.pyplot as plt

xData = np.arange(1, 11, 1)
yData1 = [0.719178082192,0.727739726027,0.734589041096,0.741438356164,0.746575342466,0.801369863014,0.804794520548,0.796232876712,0.804794520548,0.813356164384]
yData2 = [0.823630136986,0.830479452055,0.835616438356,0.832191780822,0.832191780822,0.832191780822,0.837328767123,0.83904109589,0.835616438356,0.837328767123]
yData3 = [0.873287671,0.8765008576329331,0.8850771869639794,0.8765008576329331,0.8765008576329331,0.873287671,0.869639794168096,0.8644939965694682,0.8644939965694682,0.875]
yData4 = [0.847602739726, 0.892123287671, 0.900684931507, 0.904109589041, 0.905821917808, 0.907534246575, 0.904109589041, 0.909246575342, 0.914383561644, 0.916095890411]
yData5 = [0.892123287671, 0.904109589041,0.904109589041, 0.897260273973,0.904109589041,0.904109589041,0.907534246575,0.909246575342,0.907534246575,0.91095890411]
yData6 = [0.895547945205, 0.89897260274,0.902397260274,0.904109589041,0.907534246575,0.907534246575,0.909246575342,0.909246575342,0.914383561644, 0.916095890411]
yData7 = [0.814, 0.814,0.814,0.814,0.814,0.814,0.814,0.814,0.814, 0.814]
yData8 = [0.897, 0.897,0.897,0.897,0.897,0.897,0.897,0.897,0.897, 0.897]
yData9 = [0.891, 0.891,0.891,0.891,0.891,0.891,0.891,0.891,0.891, 0.891]
plt.figure(num=1, figsize=(16,12))
plt.title('Channel Accuracy', size=45, y=1.03)
plt.xlabel('Number of Models Ensembled', size=35)
plt.ylabel('Channel Accuracy', size=35, x=-1)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.plot(xData, yData1, color='b', linestyle=':', linewidth=3,marker='x', label='Dict')
plt.plot(xData, yData2, color='g', linestyle=':', linewidth=3,marker='x', label='Dict + A')
plt.plot(xData, yData3, color='r', linestyle=':', linewidth=3,marker='x', label='Dict + LA')
plt.plot(xData, yData4, color='b', linestyle='-', marker='x', label='BDLSTM')
plt.plot(xData, yData5, color='g', linestyle='-', marker='x', label='BDLSTM + A')
plt.plot(xData, yData6, color='r', linestyle='-', marker='x', label='BDLSTM + LA')
plt.plot(xData, yData8, color='black', linestyle='--', linewidth=2,marker=None, label='Dong et al. [7]')
plt.plot(xData, yData9, color='g', linestyle='--', linewidth=2,marker=None, label='Beltagy et al. [3]')
plt.plot(xData, yData7, color='grey', linestyle='--', linewidth=2,marker=None, label='Quirk et al. [16]')

print('Linear & '+' & '.join([('%.1f' % (x*100)) for x in yData1])+'\\\\')
print('Linear+A & '+' & '.join([('%.1f' % (x*100)) for x in yData2])+'\\\\')
print('Linear+LA & '+' & '.join([('%.1f' % (x*100)) for x in yData3])+'\\\\')
print('BDLSTM & '+' & '.join([('%.1f' % (x*100)) for x in yData4])+'\\\\')
print('BDLSTM+A & '+' & '.join([('%.1f' % (x*100)) for x in yData5])+'\\\\')
print('BDLSTM+LA & '+' & '.join([('%.1f' % (x*100)) for x in yData6])+'\\\\')
print('Dong et al. [3] & '+' & '.join([('%.1f' % (x*100)) for x in yData7])+'\\\\')
print('Beltagy et al. [7] & '+' & '.join([('%.1f' % (x*100)) for x in yData8])+'\\\\')
print('Quirk et al. [16] & '+' & '.join([('%.1f' % (x*100)) for x in yData9])+'\\\\')

max_y = max(yData6)
max_x = [i for i in range(0, len(yData6)) if yData6[i] >= max_y-1e-5][-1]
plt.text(max_x - 0.33, max_y + 0.005, "%.3f" % max_y, fontsize=45, color='r')
max_y = max(yData7)
max_x = 9
plt.text(max_x - 0.33, max_y + 0.005, "%.3f" % max_y, fontsize=25, color='grey')
max_y = max(yData8)
max_x = 9.5
plt.text(max_x - 0.33, max_y + 0.003, "%.3f" % max_y, fontsize=25, color='black')
max_y = max(yData9)
max_x = 9
plt.text(max_x - 0.33, max_y - 0.01, "%.3f" % max_y, fontsize=25, color='g')

plt.legend(loc='lower right',prop={'size':18})
plt.savefig('acc_c.png', format='png')


==> fig/paint_accs_f.py <==
import numpy as np
import matplotlib.pyplot as plt

xData = np.arange(1, 11, 1)
yData1 = [0.715753424658,0.746575342466,0.746575342466,0.758561643836,0.760273972603,0.760273972603,0.756849315068,0.756849315068,0.760273972603,0.763698630137]
yData2 = [0.739726027397,0.760273972603,0.758561643836,0.760273972603,0.763698630137,0.756849315068,0.765410958904,0.775684931507,0.772260273973,0.772260273973]
yData3 = [0.796232877, 0.7838765008576329, 0.7804459691252144,0.7890222984562607,0.7804459691252144,0.7993138936535163,0.7993138936535163,0.7993138936535163,0.8130360205831904,0.821917808]
yData4 = [0.78595890411, 0.818493150685, 0.815068493151, 0.823630136986, 0.840753424658, 0.854452054795, 0.856164383562, 0.859589041096, 0.857876712329, 0.854452054795]
yData5 = [0.803082191781,0.835616438356,0.845890410959,0.844178082192,0.845890410959,0.844178082192,0.844178082192,0.845890410959,0.85102739726,0.847602739726]
yData6 = [0.823630136986,0.837328767123,0.852739726027,0.859589041096,0.857876712329,0.856164383562,0.859589041096,0.868150684932,0.875,0.873287671233]
yData7 = [0.71, 0.71,0.71,0.71,0.71,0.71,0.71,0.71,0.71, 0.71]
yData8 = [0.784, 0.784,0.784,0.784,0.784,0.784,0.784,0.784,0.784, 0.784]
yData9 = [0.825, 0.825,0.825,0.825,0.825,0.825,0.825,0.825,0.825, 0.825]

plt.figure(num=1, figsize=(16,12))
plt.title('Channel +Func Accuracy', size=45, y=1.05)
plt.xlabel('Number of Models Ensembled', size=35)
plt.ylabel('Channel +Func Accuracy', size=35)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.ylim((0.6,0.9))

plt.plot(xData, yData1, color='b', linestyle=':',linewidth=3, marker='x', label='Dict')
plt.plot(xData, yData2, color='g', linestyle=':',linewidth=3, marker='x', label='Dict + A')
plt.plot(xData, yData3, color='r', linestyle=':',linewidth=3, marker='x', label='Dict + LA')
plt.plot(xData, yData4, color='b', linestyle='-', marker='x', label='BDLSTM')
plt.plot(xData, yData5, color='g', linestyle='-', marker='x', label='BDLSTM + A')
plt.plot(xData, yData6, color='r', linestyle='-', marker='x', label='BDLSTM + LA')
plt.plot(xData, yData9, color='g', linestyle='--', linewidth=2,marker=None, label='Beltagy et al. [3]')
plt.plot(xData, yData8, color='black', linestyle='--', linewidth=2,marker=None, label='Dong et al. [7]')
plt.plot(xData, yData7, color='grey', linestyle='--', linewidth=2,marker=None, label='Quirk et al. [16]')

print('Linear & '+' & '.join([('%.1f' % (x*100)) for x in yData1])+'\\\\')
print('Linear+A & '+' & '.join([('%.1f' % (x*100)) for x in yData2])+'\\\\')
print('Linear+LA & '+' & '.join([('%.1f' % (x*100)) for x in yData3])+'\\\\')
print('BDLSTM & '+' & '.join([('%.1f' % (x*100)) for x in yData4])+'\\\\')
print('BDLSTM+A & '+' & '.join([('%.1f' % (x*100)) for x in yData5])+'\\\\')
print('BDLSTM+LA & '+' & '.join([('%.1f' % (x*100)) for x in yData6])+'\\\\')
print('Dong et al. [3] & '+'\multicolumn{10}{c|}{'+('%.1f'%(yData8[0] * 100))+'}\\\\')
print('Beltagy et al. [7] & '+'\multicolumn{10}{c|}{'+('%.1f'%(yData9[0] * 100))+'}\\\\')
print('Quirk et al. [16] & '+'\multicolumn{10}{c|}{'+('%.1f'%(yData7[0] * 100))+'}\\\\')

max_y = max(yData6)
max_x = [i+1 for i in range(0, len(yData6)) if yData6[i] >= max_y-1e-5][-1]
plt.text(max_x - 0.33, max_y + 0.005, "%.3f" % max_y, fontsize=45, color='r')
max_y = max(yData7)
max_x = 9
plt.text(max_x - 0.33, max_y + 0.005, "%.3f" % max_y, fontsize=25, color='grey')
max_y = max(yData8)
max_x = 9
plt.text(max_x - 0.33, max_y + 0.005, "%.3f" % max_y, fontsize=25, color='black')
max_y = max(yData9)
max_x = 9
plt.text(max_x - 0.33, max_y + 0.005, "%.3f" % max_y, fontsize=25, color='g')

plt.legend(loc='lower right',prop={'size':18})
plt.savefig('acc_f.png', format='png')


==> fig/paint_f1.py <==
import numpy as np
import matplotlib.pyplot as plt

xData = np.arange(1, 11, 1)
yData1 = [0.708910579345,0.726109619333,0.72446406053,0.726141732283,0.726986624705, 0.726685570258, 0.725672064141, 0.723742138365,0.728746851385,0.729032258065]
yData2 = [0.725930579551,0.731876081145,0.731181102362,0.731761006289, 0.731822474032,0.730018879799,0.733952171177,0.734424166142, 0.734308636149,0.734822271154]
yData3 = [0.731034482759,0.737830646424,0.745468873128,0.741910147659,0.748584015104, 0.747878025778,0.74693877551, 0.74996073504,0.750825861255,0.751218745086]
yData4 = [0.73243412798,0.750157035176,0.757699560025,0.759780047133,0.759987417427,0.760879811469,0.764863164517,0.763845185651,0.763836477987,0.764437450826]
yData5 = [0.744193345888,0.758414595785,0.759000157208,0.759282567653,0.759716758458,0.759993704753,0.758490566038,0.759867903758,0.761125963202,0.759830135263]
yData6 = [0.747320302648,0.759943405125,0.759943405125,0.763401980821,0.761987108945,0.761912250354,0.763133060711,0.767899291896,0.767269866247,0.767935808685]
yData7 = [0.665,0.665,0.665,0.665,0.665,0.665,0.665,0.665,0.665,0.665]
yData8 = [0.742,0.742,0.742,0.742,0.742,0.742,0.742,0.742,0.742,0.742]
plt.figure(num=1, figsize=(16,12))
plt.title('F1 Score-Number of Ensembled Models', size=35)
plt.xlabel('Number of Ensembled Models', size=35)
plt.ylabel('F1 Score', size=35)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.ylim((0.66,0.78))

plt.plot(xData, yData1, color='b', linestyle=':',linewidth=3, marker='x', label='Dict')
plt.plot(xData, yData2, color='g', linestyle=':',linewidth=3, marker='x', label='Dict + A')
plt.plot(xData, yData3, color='r', linestyle=':',linewidth=3, marker='x', label='Dict + LA')
plt.plot(xData, yData4, color='b', linestyle='-', marker='x', label='BDLSTM')
plt.plot(xData, yData5, color='g', linestyle='-', marker='x', label='BDLSTM + A')
plt.plot(xData, yData6, color='r', linestyle='-', marker='x', label='BDLSTM + LA')
plt.plot(xData, yData8, color='black', linestyle='-', linewidth=2,marker=None, label='Dong et al. [7]')
plt.plot(xData, yData7, color='grey', linestyle='--', linewidth=2,marker=None, label='Quirk et al. [16]')

print('Linear & '+' & '.join([('%.1f' % (x*100)) for x in yData1])+'\\\\')
print('Linear+A & '+' & '.join([('%.1f' % (x*100)) for x in yData2])+'\\\\')
print('Linear+LA & '+' & '.join([('%.1f' % (x*100)) for x in yData3])+'\\\\')
print('BDLSTM & '+' & '.join([('%.1f' % (x*100)) for x in yData4])+'\\\\')
print('BDLSTM+A & '+' & '.join([('%.1f' % (x*100)) for x in yData5])+'\\\\')
print('BDLSTM+LA & '+' & '.join([('%.1f' % (x*100)) for x in yData6])+'\\\\')
print('\hline')
print('Dong et al. [3] & '+'\multicolumn{10}{c|}{'+('%.1f'%(yData8[0] * 100))+'}\\\\')
print('\hline')
print('Quirk et al. [16] & '+'\multicolumn{10}{c|}{'+('%.1f'%(yData7[0] * 100))+'}\\\\')


max_y = max(yData6)
max_x = [i+1 for i in range(0, len(yData6)) if yData6[i] >= max_y-1e-5][-1]
plt.text(max_x - 1.5, max_y + 0.005, "%.3f" % max_y, fontsize=45, color='r')
max_y = max(yData7)
max_x = 9
plt.text(max_x - 5.33, max_y + 0.003, "%.3f" % max_y, fontsize=25, color='grey')
max_y = max(yData8)
max_x = 9
plt.text(max_x - 0.33, max_y + 0.001, "%.3f" % max_y, fontsize=25, color='black')

plt.legend(loc=(0.7, 0.07),prop={'size':22})
plt.savefig('F1.png', format='png')

